Utility-Driven Speculative Decoding for Mixture-of-Experts

GPU memory bandwidth is the main bottleneck for low-latency Large Language Model (LLM) inference. Speculative decoding leverages idle GPU compute by using a lightweight drafter to propose K tokens, which the LLM verifies in parallel, boosting token throughput. In conventional dense LLMs, all model weights are fetched each iteration, so speculation adds no latency overhead. Emerging Mixture of Experts (MoE) models activate only a subset of weights per token, greatly reducing data movement. However, we show that speculation is ineffective for MoEs: draft tokens collectively activate more weights, increasing data movement and verification time by 2-3x. When token throughput gains fail to offset this overhead, speculation causes slowdowns up to 1.5x, making it infeasible. Even when useful, the optimal K varies by task, model, and even between requests and iterations. Thus, despite widespread use in dense LLMs, speculation remains impractical in leading MoEs. We present Cascade, a utility-driven framework that selectively enables speculation to avoid slowdowns and dynamically tunes K to accelerate MoE serving. Cascade uses a lightweight metric, speculation utility, the ratio of token gains to verification cost, which shows iteration-level locality, enabling periodic decisions via short test and longer set phases. For each request, Cascade disables speculation if utility drops below one during testing, and when utility exceeds one, tests multiple K-values to choose the utility-maximizing K for the set phase. We implement Cascade in vLLM and evaluate it on five popular MoEs with workloads spanning code, math, extraction, and mixed tasks. Cascade limits slowdown to 5% (vs. 1.5x) and improves throughput by 7-14% over static K, making speculative decoding practical for MoEs.

==> extras/cron_2gpu_h100.sh <==
#!/bin/bash

#SBATCH -A gts-mqureshi4-rg

#SBATCH -J LSLMoE 

#SBATCH -p gpu-h100

#SBATCH --gres=gpu:2

#SBATCH --mem=256G -n 16

#SBATCH -t 1-23:00:00

#SBATCH -o /storage/home/hcoda1/4/asaxena317/scratch/cxl/moe_llm/%j.out

while true; do echo hello > /dev/null; sleep 10; done

==> graphs_code/best_k_perf.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import scipy.stats
from itertools import product

# Load data
df = pd.read_csv("s_curve_data.csv", sep='\t')

# Models and tasks
models = ['DeepSeek', 'Mixtral', 'OLMoE', 'Phi', 'Qwen']
tasks = df['Bmk'].unique()

# Find best performances for each (Bmk, Model) pair
best_base_perf = df.loc[df.groupby(['Bmk', 'Model'])['base_perf'].idxmax(), ['Bmk', 'Model', 'base_perf']].rename(columns={'base_perf': 'Best_Base_Perf'})
best_midas_perf = df.loc[df.groupby(['Bmk', 'Model'])['midas'].idxmax(), ['Bmk', 'Model', 'midas']].rename(columns={'midas': 'Best_Midas_Perf'})

# Merge them
best_perf = pd.merge(best_base_perf, best_midas_perf, on=['Bmk', 'Model'])

# Create mappings for lookup
data_base_perf = { (row['Bmk'], row['Model']): row['Best_Base_Perf'] for _, row in best_perf.iterrows() }
data_midas_perf = { (row['Bmk'], row['Model']): row['Best_Midas_Perf'] for _, row in best_perf.iterrows() }

# Prepare model-task combinations
model_task_combos = list(product(models, tasks))

# Extract values for plotting
base_values = [data_base_perf.get((task, model), np.nan) for model, task in model_task_combos]
midas_values = [data_midas_perf.get((task, model), np.nan) for model, task in model_task_combos]

# Compute geometric means
geo_mean_base = scipy.stats.gmean([v for v in base_values if not np.isnan(v)])
geo_mean_midas = scipy.stats.gmean([v for v in midas_values if not np.isnan(v)])

# Append geometric mean to data
base_values_with_geo = base_values + [geo_mean_base]
midas_values_with_geo = midas_values + [geo_mean_midas]

print (base_values_with_geo)
print (midas_values_with_geo)
midas_better = [midas_values_with_geo[i] > base_values_with_geo[i] for i in range(len(base_values_with_geo))]
print (midas_better, sum(midas_better))

# Prepare x-axis
x = np.arange(len(model_task_combos) + 1)  # +1 for geometric mean
width = 0.35
x_labels = [f"{model}\n{task}" for model, task in model_task_combos] + ['Geo. Mean']

# Plot
fig, ax = plt.subplots(figsize=(10, 3))

# Plot bars
bars_base = ax.bar(x - width/2, base_values_with_geo, width=width, label='Baseline', color='red')
bars_midas = ax.bar(x + width/2, midas_values_with_geo, width=width, label='CASD', color='blue')

# Add horizontal reference line
ax.axhline(y=1, color='black', linestyle='--', linewidth=1)

# Y-axis limits
ax.set_ylim(0.8, 1.8)

# Labels and legend
# ax.set_xlabel('Model and Task Combinations (with Geometric Mean)')
ax.set_ylabel('Best Speedup\n(across spec-length K)')
ax.legend()
# ax.set_title('Best Speedup for Each Model-Task Combination (Baseline vs Midas) with Geometric Mean')
ax.set_xticks(x)
ax.set_xticklabels(x_labels, rotation=45, ha='right')
ax.grid(axis='y', linestyle='--', alpha=0.7)

# Annotate geometric mean bars
geo_idx = len(x) - 1  # Index of Geo. Mean
ax.text(x[geo_idx] - width, base_values_with_geo[geo_idx] + 0.02, f"{base_values_with_geo[geo_idx]:.2f}",
        ha='center', va='bottom', fontsize=10, color='black', fontweight='bold')
ax.text(x[geo_idx] + width, midas_values_with_geo[geo_idx] + 0.02, f"{midas_values_with_geo[geo_idx]:.2f}",
        ha='center', va='bottom', fontsize=10, color='black', fontweight='bold')

# Final layout adjustment
plt.tight_layout()
plt.savefig("best_k_perf.pdf", format="pdf", bbox_inches="tight")
plt.show()


==> graphs_code/llama_mixtral_ffn_exec_time.py <==
import pandas as pd
import matplotlib.pyplot as plt

# Load data from CSV file
csv_filename = "llama_mixtral_ffn_exec_time.csv"  # Change this to your actual CSV file name
df = pd.read_csv(csv_filename)

# Extract columns
batch_sizes = df.iloc[:, 0]  # First column as Batch Size
llama_values = df.iloc[:, 1]  # Second column as LLAMA values
mixtral_values = df.iloc[:, 2]  # Third column as Mixtral values

# Create figure with specified size
plt.figure(figsize=(5, 2.5))

# Plot lines with specified colors
plt.plot(batch_sizes, llama_values, marker='o', linestyle='-', color='blue', label="LLAMA")
plt.plot(batch_sizes, mixtral_values, marker='s', linestyle='-', color='red', label="Mixtral")

# Labels with increased font size
plt.xlabel("Batch Size", fontsize=14)
plt.ylabel("Norm. FFN Exec. Time", fontsize=14)

# Log scale for x-axis
plt.xscale("log", base=2)
plt.xticks(batch_sizes, batch_sizes, fontsize=14)
plt.yticks(fontsize=14)

# Legend with increased font size
plt.legend(fontsize=14)

# Grid settings
plt.grid(True, which="both", linestyle="--", linewidth=0.5)

# Save to PDF
plt.savefig("dense_moe_ffn_exec_time.pdf", format="pdf", bbox_inches="tight")

# Show the plot
plt.show()


==> graphs_code/s_curve_data.py <==
import pandas as pd
import matplotlib.pyplot as plt

# Load CSV file (ensure it's saved locally as 's_curve_data.csv' or adjust the path accordingly)
file_path = 's_curve_data.csv'  # Adjust this path if needed
df = pd.read_csv(file_path, sep='\t')  # Using tab separator based on your provided CSV

# Create a combined label for reference (Benchmark and K)
df['Benchmark_K'] = df['Bmk'] + '-K' + df['n-gram K'].astype(str)

# Define specific colors for each model
model_colors = {
    'DeepSeek': 'green',         # Green
    'Mixtral': 'maroon',         # Maroon
    'OLMoE': 'red',              # Bright Red
    'Phi': 'blue',               # Blue
    'Qwen': 'darkgoldenrod'      # Dark Yellow
}

# Plot S-curves with specified colors and a solid black reference line at y=1
fig, axs = plt.subplots(2, 1, figsize=(7, 7))

# Plot S-curve for base_perf (sorted by model)
for model, group in df.groupby('Model'):
    sorted_group = group.sort_values(by='base_perf')
    axs[0].plot(range(len(sorted_group)), sorted_group['base_perf'], label=model, color=model_colors[model], marker='o')
axs[0].axhline(1, color='black', linestyle='-', linewidth=2, label='norm. perf. = 1')
axs[0].set_title("Static Speculative Decoding")
axs[0].set_xlabel("3 tasks x 8 speculation lengths (sorted by performance)")
axs[0].set_ylabel("Baseline Speedup")
axs[0].set_ylim(0.2, 1.8)
axs[0].legend(loc='upper left')
axs[0].grid(True)

# Plot S-curve for midas (sorted by model)
for model, group in df.groupby('Model'):
    sorted_group = group.sort_values(by='midas')
    axs[1].plot(range(len(sorted_group)), sorted_group['midas'], label=model, color=model_colors[model], marker='o')
axs[1].axhline(1, color='black', linestyle='-', linewidth=2, label='norm. perf. = 1')
axs[1].set_title("Cost-aware Speculative Decoding")
axs[1].set_xlabel("3 tasks x 8 speculation lengths (sorted by performance)")
axs[1].set_ylabel("midas")
axs[1].set_ylim(0.2, 1.8)
# axs[1].legend(loc='')
axs[1].grid(True)

# Tight layout and show the plots
plt.tight_layout()
plt.savefig("s_curve.pdf", format="pdf", bbox_inches="tight")
plt.show()


==> graphs_code/spec_utility.py <==
import pandas as pd
import matplotlib.pyplot as plt
import csv

# Data
csv_filename = "spec_utility.csv"  # Change this to your actual CSV file name
# load csv and take care of \t
df = pd.read_csv(csv_filename, sep='\t')
# df = pd.read_csv(csv_filename)
print(df)
# Create DataFrame
# df = pd.DataFrame({'Utility': utility, 'Speedup': speedup})

# Plotting
plt.figure(figsize=(8, 4))
# set font size
plt.rcParams.update({'font.size': 14})
plt.scatter(df['utility_base'], df['speedup'], alpha=0.7, color='green', label='Data points')
plt.plot([0.5, 2], [0.5, 2], 'r-', linewidth=3, label='y = x (perfect correlation)')

# Set axis limits
plt.xlim(0.5, 2)
plt.ylim(0.5, 2)

# Labels, title, grid, and legend
# plt.title('Scatter Plot of Utility vs Speedup with y=x Reference Line')
plt.xlabel('Utility')
plt.ylabel('Speedup')
plt.grid(True)
plt.legend()
# save plot
plt.savefig("spec_utility_base.pdf", format="pdf", bbox_inches="tight")
plt.show()


==> graphs_code/spec_utility_factor.py <==
import pandas as pd
import matplotlib.pyplot as plt
import csv

# Data
csv_filename = "spec_utility.csv"  # Change this to your actual CSV file name
# load csv and take care of \t
df = pd.read_csv(csv_filename, sep='\t')
# df = pd.read_csv(csv_filename)
print(df)
# Create DataFrame
# df = pd.DataFrame({'Utility': utility, 'Speedup': speedup})

# Plotting
plt.figure(figsize=(8, 4))
# set font size
plt.rcParams.update({'font.size': 14})
plt.scatter(df['utility'], df['speedup'], alpha=0.7, color='green', label='Data points')
plt.plot([0.5, 2], [0.5, 2], 'r-', linewidth=3, label='y = x (perfect correlation)')

# Set axis limits
plt.xlim(0.5, 2)
plt.ylim(0.5, 2)

# Labels, title, grid, and legend
# plt.title('Scatter Plot of Utility vs Speedup with y=x Reference Line')
plt.xlabel('Utility')
plt.ylabel('Speedup')
plt.grid(True)
plt.legend()
# save plot
plt.savefig("spec_utility.pdf", format="pdf", bbox_inches="tight")
plt.show()

